Approximating two value functions instead of one: towards characterizing a new family of Deep Reinforcement Learning algorithms

This paper makes one step forward towards characterizing a new family of \textit{model-free} Deep Reinforcement Learning (DRL) algorithms. The aim of these algorithms is to jointly learn an approximation of the state-value function ($V$), alongside an approximation of the state-action value function ($Q$). Our analysis starts with a thorough study of the Deep Quality-Value Learning (DQV) algorithm, a DRL algorithm which has been shown to outperform popular techniques such as Deep-Q-Learning (DQN) and Double-Deep-Q-Learning (DDQN) \cite{sabatelli2018deep}. Intending to investigate why DQV's learning dynamics allow this algorithm to perform so well, we formulate a set of research questions which help us characterize a new family of DRL algorithms. Among our results, we present some specific cases in which DQV's performance can get harmed and introduce a novel \textit{off-policy} DRL algorithm, called DQV-Max, which can outperform DQV. We then study the behavior of the $V$ and $Q$ functions that are learned by DQV and DQV-Max and show that both algorithms might perform so well on several DRL test-beds because they are less prone to suffer from the overestimation bias of the $Q$ function.

==> logs/make_plots.py <==
import pandas as pd
import numpy as np

from matplotlib import  pyplot as plt

plt.style.use('seaborn-paper')  # bmh is good
plt.rcParams.update({'font.size': 500})

"""
boxing_shared = pd.read_csv('no_value_layer_results_boxing.csv')
plt.figure(figsize=(5,4))
plt.plot(boxing_shared['DQV-Boxing'], c='red', linewidth=3, label='DQV')
plt.plot(boxing_shared['Shared-DQV-Boxing'], c='blue', linewidth=3, label='Hard-DQV')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Boxing")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/hard_boxing.jpg')

pong_shared = pd.read_csv('no_value_layer_results_pong.csv')
plt.figure(figsize=(5,4))
plt.plot(pong_shared['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(pong_shared['Shared-DQV'], c='blue', linewidth=3, label='Hard-DQV')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Pong")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/hard_pong.jpg')

enduro_shared = pd.read_csv('no_value_layer_results_enduro.csv')
plt.figure(figsize=(5,4))
plt.plot(enduro_shared['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(enduro_shared['Shared-DQV'], c='blue', linewidth=3, label='Hard-DQV')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Enduro")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/hard_enduro.jpg')

dueling_boxing = pd.read_csv('boxing_value_layer_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dueling_boxing['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dueling_boxing['Dueling-DQV-1st'], c='blue', linewidth=3, label='Dueling-DQV-1st')
plt.plot(dueling_boxing['Dueling-DQV-2nd'], c='lawngreen', linewidth=3, label='Dueling-DQV-2nd')
plt.plot(dueling_boxing['Dueling-DQV-3rd'], c='yellow', linewidth=3, label='Dueling-DQV-3rd')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Boxing")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dueling_boxing.jpg')

dueling_pong = pd.read_csv('pong_value_layer_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dueling_pong['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dueling_pong['Dueling-DQV-1st'], c='blue', linewidth=3, label='Dueling-DQV-1st')
plt.plot(dueling_pong['Dueling-DQV-2nd'], c='lawngreen', linewidth=3, label='Dueling-DQV-2nd')
plt.plot(dueling_pong['Dueling-DQV-3rd'], c='yellow', linewidth=3, label='Dueling-DQV-3rd')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Pong")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dueling_pong.jpg')

dueling_enduro = pd.read_csv('enduro_value_layer_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dueling_enduro['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dueling_enduro['Dueling-DQV-1st'], c='blue', linewidth=3, label='Dueling-DQV-1st')
plt.plot(dueling_enduro['Dueling-DQV-2nd'], c='lawngreen', linewidth=3, label='Dueling-DQV-2nd')
plt.plot(dueling_enduro['Dueling-DQV-3rd'], c='yellow', linewidth=3, label='Dueling-DQV-3rd')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Enduro")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dueling_enduro.jpg')

dqv_max_boxing = pd.read_csv('boxing_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_boxing['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_boxing['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_boxing['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_boxing['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Boxing")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_boxing.jpg')

dqv_max_pong = pd.read_csv('pong_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_pong['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_pong['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_pong['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_pong['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Pong")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_pong.jpg')

dqv_max_enduro = pd.read_csv('enduro_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_enduro['DQV'][:500], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_enduro['DQN'][:500], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_enduro['DDQN'][:500], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_enduro['DQV-Max'][:500], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Enduro")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_enduro.jpg')


dqv_max_spaceinvaders = pd.read_csv('space_invaders_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_spaceinvaders['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_spaceinvaders['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_spaceinvaders['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_spaceinvaders['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Space-Invaders")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_space_invaders.jpg')

dqv_max_mspacman = pd.read_csv('ms_pacman_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_mspacman['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_mspacman['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_mspacman['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_mspacman['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Space-Invaders")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_ms_pacman.jpg')

dqv_max_hockey = pd.read_csv('icehockey_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_hockey['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_hockey['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_hockey['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_hockey['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Ice-Hockey")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_hockey.jpg')


dqv_max_riverraid = pd.read_csv('riverraid_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_riverraid['DQV'], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_riverraid['DQN'], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_riverraid['DDQN'], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_riverraid['DQV-Max'], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.grid(b=True, which='major')
plt.grid(b=True, which='major')
plt.title("Riverraid")
plt.legend(loc='lower right', prop={'size': 15})
plt.savefig('../figures/dqv_max_riverraid.jpg')
"""

dqv_max_enduro = pd.read_csv('enduro_results.csv')
plt.figure(figsize=(5,4))
plt.plot(dqv_max_enduro['DQV'][:500], c='red', linewidth=3, label='DQV')
plt.plot(dqv_max_enduro['DQN'][:500], c='blue', linewidth=3, label='DQN')
plt.plot(dqv_max_enduro['DDQN'][:500], c='lawngreen', linewidth=3, label='DDQN')
plt.plot(dqv_max_enduro['DQV-Max'][:500], c='yellow', linewidth=3, label='DQV-Max')
plt.xlabel("Episodes")
plt.ylabel('Reward')
plt.title("Enduro")
plt.legend(loc='upper left', prop={'size': 15})
plt.axvline(x=150, color="black", linestyle='-.')
plt.axvline(x=350, color="black", linestyle='-.')
plt.axvline(x=500, color="black", linestyle='-.')
plt.savefig('../figures/enduro_evaluation.jpg')


